On SO$(N)$ spin vertex models

We describe the Boltzmann weights of the $D_k$ algebra spin vertex models. Thus, we find the $SO(N)$ spin vertex models, for any $N$, completing the $B_k$ case found earlier. We further check that the real (self-dual) SO$(N)$ models obey quantum algebras, which are the Birman-Murakami-Wenzl (BMW) algebra for three blocks, and certain generalizations, which include the BMW algebra as a sub-algebra, for four and five blocks. In the case of five blocks, the $B_4$ model is shown to satisfy additional twenty new relations, which are given. The $D_6$ model is shown to obey two additional relations.

==> 19RelCB5forB4models.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    526015,      16261]
NotebookOptionsPosition[    519647,      16153]
NotebookOutlinePosition[    519987,      16168]
CellTagsIndexPosition[    519944,      16165]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
CB5 algebra relations for B4 models
\
\>", "Subsection",
 CellChangeTimes->{{3.739856404982226*^9, 3.739856416295227*^9}, {
   3.7398571400626583`*^9, 3.739857146270275*^9}, {3.7414149383622723`*^9, 
   3.741414940046129*^9}, {3.741417790693308*^9, 3.741417814833929*^9}, {
   3.75682542968566*^9, 3.756825462023992*^9}, 3.7568262298579893`*^9, {
   3.7943748869868927`*^9, 3.7943749229176197`*^9}, {3.798010000140047*^9, 
   3.7980100285204763`*^9}, {3.803305214851902*^9, 3.8033052411054287`*^9}, {
   3.80330535164377*^9, 3.80330537209433*^9}, 3.803305758296789*^9, {
   3.804600942715068*^9, 
   3.804600957540923*^9}},ExpressionUUID->"cb6d1a16-8101-42f3-8550-\
9652baf057c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033047122236147`*^9, 3.803304737056291*^9}, {
  3.803304775935258*^9, 3.803304799069703*^9}, {3.8033053898399477`*^9, 
  3.80330539018963*^9}},ExpressionUUID->"a7dda26a-2d72-4709-bd8f-\
08de7b9885cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "1"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "2", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "4", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "4", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       SuperscriptBox["q", "32"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       SuperscriptBox["q", "32"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"61", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"79", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"95", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"84", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"37", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       SuperscriptBox["q", "58"], "+", 
       SuperscriptBox["q", "60"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "40"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  SubscriptBox["b", 
   RowBox[{"1", ",", "2", ",", "1"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "4", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "2", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "4", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "4", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       SuperscriptBox["q", "14"], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "36"]}]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "1", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "36"]}]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "2", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       SuperscriptBox["q", "14"], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "36"]}]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "36"]}]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "2"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "14"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       SuperscriptBox["q", "32"], "+", 
       SuperscriptBox["q", "34"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "14"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       SuperscriptBox["q", "32"], "+", 
       SuperscriptBox["q", "34"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "4", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"61", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"79", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"95", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"84", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"37", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       SuperscriptBox["q", "58"], "+", 
       SuperscriptBox["q", "60"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "40"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9},ExpressionUUID->"592dfa80-a38d-4d40-901e-\
3b0ad0cfdb9b"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033048403284492`*^9},ExpressionUUID->"85f0674c-4167-460f-9a8e-\
2951b707941d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N2"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304842695168*^9, 3.803304870664147*^9}, {
  3.8033050579231777`*^9, 
  3.803305059553212*^9}},ExpressionUUID->"c754f88a-f07f-48fc-9382-\
eb99ba1e58f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]]}], 
    RowBox[{
     SuperscriptBox["q", "16"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "4", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "2"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  SubscriptBox["a", 
   RowBox[{"4", ",", "1", ",", "4"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "24"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "24"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"85", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"107", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"124", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"133", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"139", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"133", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"116", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"103", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"78", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       SuperscriptBox["q", "52"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "20"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   SuperscriptBox["q", "6"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"85", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"107", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"124", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"133", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"139", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"133", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"116", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"103", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"78", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       SuperscriptBox["q", "52"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "20"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"43", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      SuperscriptBox["q", "28"], "+", 
      SuperscriptBox["q", "30"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"59", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"143", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"197", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"258", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"313", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"357", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"391", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"398", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"377", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"334", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"260", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"162", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"136", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"197", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"238", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"264", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"237", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"205", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"168", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"104", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "70"]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "72"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "74"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "76"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "78"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "80"]}], "+", 
       SuperscriptBox["q", "82"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "42"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       SuperscriptBox["q", "34"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "4", ",", "2"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  SubscriptBox["b", 
   RowBox[{"4", ",", "1", ",", "4"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "4", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "4", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "1", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "2", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "2"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"78", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"85", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       SuperscriptBox["q", "52"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "20"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"78", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"91", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"85", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       SuperscriptBox["q", "34"], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       SuperscriptBox["q", "52"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "4", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "20"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"43", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "5", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      SuperscriptBox["q", "28"], "+", 
      SuperscriptBox["q", "30"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"59", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"143", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"197", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"258", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"313", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"357", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"391", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"398", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"377", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"334", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"260", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"162", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"136", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"197", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"238", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"264", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"237", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"205", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       RowBox[{"168", " ", 
        SuperscriptBox["q", "56"]}], "-", 
       RowBox[{"104", " ", 
        SuperscriptBox["q", "58"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["q", "60"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "66"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "68"]}], "+", 
       RowBox[{"41", " ", 
        SuperscriptBox["q", "70"]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "72"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "74"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "76"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "78"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "80"]}], "+", 
       SuperscriptBox["q", "82"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "42"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       SuperscriptBox["q", "34"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "5", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, 
   3.804601516830978*^9},ExpressionUUID->"12ec56ce-52f2-44d7-9117-\
ab1f21f7b313"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304856504408*^9},ExpressionUUID->"7cbbc1b8-0dc4-44f7-ab5a-\
e2a6ff0d37cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N3"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033048639117517`*^9, 3.803304879753436*^9}, {
  3.8033050768838577`*^9, 
  3.803305077490469*^9}},ExpressionUUID->"3bdfe312-83fe-4af5-82de-\
a10ee7dd40b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"4", ",", "3", ",", "3"}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "10"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "10"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "10"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "10"]], "-", 
  SubscriptBox["a", 
   RowBox[{"5", ",", "3", ",", "4"}]], "+", 
  SubscriptBox["a", 
   RowBox[{"5", ",", "4", ",", "3"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  SubscriptBox["b", 
   RowBox[{"3", ",", "3", ",", "4"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.80460152792052*^9}},ExpressionUUID->"1767796b-4c27-4775-9052-\
fac7b3e50cb0"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033050522456503`*^9},ExpressionUUID->"dc018a6f-7bd4-433c-8d23-\
7dc5e01587d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N4"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304882680607*^9, 3.8033048869375134`*^9}, {
  3.803305083812653*^9, 
  3.803305084266444*^9}},ExpressionUUID->"80047b2f-b47a-4a3f-9940-\
0016d7489b03"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["a", 
   RowBox[{"1", ",", "2", ",", "4"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "26"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   SubscriptBox["a", 
    RowBox[{"1", ",", "4", ",", "4"}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   SuperscriptBox["q", "10"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "3", ",", "4"}]]}], 
   SuperscriptBox["q", "16"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   SuperscriptBox["q", "10"]], "-", 
  SubscriptBox["a", 
   RowBox[{"4", ",", "2", ",", "1"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   SubscriptBox["a", 
    RowBox[{"4", ",", "4", ",", "1"}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   SuperscriptBox["q", "6"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "36"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "3"}]]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   SuperscriptBox["q", "6"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "30"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "36"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "1"}]]}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "30"]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   SuperscriptBox["q", "12"]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]]}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], "2"], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "46"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "+", 
  SubscriptBox["b", 
   RowBox[{"1", ",", "2", ",", "4"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "26"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   SubscriptBox["b", 
    RowBox[{"1", ",", "4", ",", "4"}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   SuperscriptBox["q", "10"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   SuperscriptBox["q", "10"]], "-", 
  SubscriptBox["b", 
   RowBox[{"4", ",", "2", ",", "1"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "16"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   SubscriptBox["b", 
    RowBox[{"4", ",", "4", ",", "1"}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   SuperscriptBox["q", "6"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "36"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "3"}]]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   SuperscriptBox["q", "6"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "36"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "28"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "3"}]]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "36"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "1"}]]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "36"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "28"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "2"}]]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "4"}]]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   SuperscriptBox["q", "12"]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "3"}]]}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], "2"], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "46"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.8046015380584173`*^9}},ExpressionUUID->"ec5160bc-733d-4ada-b782-\
69ba107f97e9"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304888921379*^9},ExpressionUUID->"604fe3ec-8b6f-4a61-8dc6-\
34c013cfd90b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N5"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033048930646753`*^9, 3.803304895617861*^9}, {
  3.803305094948998*^9, 
  3.8033050955793133`*^9}},ExpressionUUID->"69df2348-0447-4a88-9e4e-\
2490f0f46d32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "1"}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  SubscriptBox["b", 
   RowBox[{"1", ",", "4", ",", "3"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "16"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "16"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   SubscriptBox["b", 
    RowBox[{"5", ",", "3", ",", "4"}]], 
   SuperscriptBox["q", "6"]], "+", 
  FractionBox[
   SubscriptBox["b", 
    RowBox[{"5", ",", "4", ",", "3"}]], 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.804601554285816*^9}},ExpressionUUID->"2dec6999-5146-4b38-8db8-\
eb025c60ac63"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.80330489725869*^9},ExpressionUUID->"fd8f0d17-8f3d-4817-8d36-c884b76cafd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033049516681547`*^9, 3.803304953988866*^9}, {
  3.80330510442181*^9, 
  3.803305104867814*^9}},ExpressionUUID->"1f144416-23af-4695-a915-\
4dc5215152e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     SubscriptBox["a", 
      RowBox[{"1", ",", "2", ",", "4"}]]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "10"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     SuperscriptBox["q", "14"]}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "-", 
  SubscriptBox["a", 
   RowBox[{"1", ",", "4", ",", "1"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "2"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "4", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       SuperscriptBox["q", "36"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       SuperscriptBox["q", "36"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       SuperscriptBox["q", "22"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "12"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       SuperscriptBox["q", "22"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "12"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      SuperscriptBox["q", "20"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"], "-", 
      SuperscriptBox["q", "26"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       SuperscriptBox["q", "56"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "42"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "+", 
  SubscriptBox["b", 
   RowBox[{"1", ",", "4", ",", "1"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "4", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "4", ",", "2"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "2", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "1", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       SuperscriptBox["q", "28"], "+", 
       SuperscriptBox["q", "30"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "2", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       SuperscriptBox["q", "28"], "+", 
       SuperscriptBox["q", "30"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "2"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      SuperscriptBox["q", "20"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"], "-", 
      SuperscriptBox["q", "26"], "+", 
      SuperscriptBox["q", "28"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}], "2"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "48"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "50"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "54"]}], "+", 
       SuperscriptBox["q", "56"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "42"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "-", 
        SuperscriptBox["q", "8"], "+", 
        SuperscriptBox["q", "10"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"]}], ")"}], "2"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "4"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.8046015649260187`*^9}},ExpressionUUID->"d7c363ec-ccd2-4b13-8559-\
f39e6b8abf06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Relation", " ", "N7"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8033049028787727`*^9, 3.803304903859405*^9}, {
  3.8033049567565603`*^9, 3.8033049649175158`*^9}, {3.8033051110619583`*^9, 
  3.8033051114520493`*^9}},ExpressionUUID->"f0e0f3b7-6bef-43d7-9acc-\
35542ac4b575"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"1", ",", "3", ",", "4"}]]}], "+", 
  SubscriptBox["a", 
   RowBox[{"2", ",", "3", ",", "4"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "10"], "+", 
    SuperscriptBox["q", "12"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], "2"], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "30"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "+", 
  SubscriptBox["b", 
   RowBox[{"4", ",", "3", ",", "1"}]], "-", 
  SubscriptBox["b", 
   RowBox[{"4", ",", "3", ",", "2"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "10"], "+", 
    SuperscriptBox["q", "12"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], "2"], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "30"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.804601577383267*^9}},ExpressionUUID->"983dc9bd-24cb-4d5d-ba96-\
ce6ff4a84748"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.803304906412343*^9, 
  3.80330490821772*^9}},ExpressionUUID->"b765e69e-39b8-4caf-bed9-\
d33386bba023"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N8"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304968277102*^9, 3.803304979005954*^9}, {
  3.8033051159979467`*^9, 
  3.803305116252392*^9}},ExpressionUUID->"1ef28f9e-6cd2-4d40-a0a3-\
63567e9dd467"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]]}], 
    SuperscriptBox["q", "30"]]}], "-", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SubscriptBox["a", 
    RowBox[{"1", ",", "4", ",", "4"}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "3", ",", "4"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  SubscriptBox["a", 
   RowBox[{"2", ",", "4", ",", "4"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SubscriptBox["a", 
    RowBox[{"4", ",", "4", ",", "1"}]]}], "-", 
  SubscriptBox["a", 
   RowBox[{"4", ",", "4", ",", "2"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   SuperscriptBox["q", "14"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "36"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   SuperscriptBox["q", "14"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "40"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "36"]], "-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "40"]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "24"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   SuperscriptBox["q", "6"]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "24"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]]}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], "2"], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "50"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "30"]], "-", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SubscriptBox["b", 
    RowBox[{"1", ",", "4", ",", "4"}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   SuperscriptBox["q", "8"]], "+", 
  SubscriptBox["b", 
   RowBox[{"2", ",", "4", ",", "4"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SubscriptBox["b", 
    RowBox[{"4", ",", "4", ",", "1"}]]}], "-", 
  SubscriptBox["b", 
   RowBox[{"4", ",", "4", ",", "2"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   SuperscriptBox["q", "14"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "36"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   SuperscriptBox["q", "14"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "22"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "40"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      SuperscriptBox["q", "8"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "36"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "22"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "40"]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "24"], "-", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "4"}]]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   SuperscriptBox["q", "6"]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "24"], "-", 
      SuperscriptBox["q", "30"], "+", 
      SuperscriptBox["q", "32"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "3"}]]}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], "2"], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "50"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.8046015866816196`*^9}},ExpressionUUID->"963509e3-ded4-4055-85aa-\
831c7581a322"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803305041872566*^9},ExpressionUUID->"462ec530-d8e0-4ccc-823e-\
4db4f7f28927"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N9"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304981037793*^9, 3.803304983110548*^9}, {
  3.80330512194252*^9, 
  3.803305122180806*^9}},ExpressionUUID->"32ba9fdd-86ff-4c9e-8a45-\
d93bf5091366"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "2"}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "6"]], "+", 
  SubscriptBox["b", 
   RowBox[{"2", ",", "4", ",", "3"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "4"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "4"]], "-", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   SubscriptBox["b", 
    RowBox[{"5", ",", "3", ",", "4"}]]}], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   SubscriptBox["b", 
    RowBox[{"5", ",", "4", ",", "3"}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "6"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.8046015958549967`*^9}},ExpressionUUID->"0cf558b9-cc02-4262-92ec-\
67aa1b91fdcb"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304918901758*^9},ExpressionUUID->"5af0708f-f483-4bbd-b2e3-\
3f6da3259058"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N10"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033049135160093`*^9, 3.8033049255715857`*^9}, {
  3.8033049850061626`*^9, 3.8033049872064743`*^9}, {3.803305126086747*^9, 
  3.80330512626083*^9}},ExpressionUUID->"ed63b8a4-9ac3-4799-8503-\
88a830b7f22e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "2", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  SubscriptBox["a", 
   RowBox[{"2", ",", "1", ",", "2"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"37", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "58"], "-", 
       SuperscriptBox["q", "60"], "+", 
       SuperscriptBox["q", "62"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "36"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  SubscriptBox["b", 
   RowBox[{"2", ",", "1", ",", "2"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "4", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "2", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "4", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "1", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "18"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "18"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"37", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "58"], "-", 
       SuperscriptBox["q", "60"], "+", 
       SuperscriptBox["q", "62"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "36"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.8046016046604023`*^9}},ExpressionUUID->"d812ae1d-f583-4ca4-a46e-\
6dc256309827"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304927271801*^9},ExpressionUUID->"8c6e7939-9c16-4d0b-8c01-\
80670e2ec649"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N11"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304989261334*^9, 3.8033049905582323`*^9}, {
  3.803305140934952*^9, 
  3.803305141244749*^9}},ExpressionUUID->"65b4127c-2a3c-41b6-b371-\
ed7c3312c973"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"2", ",", "4", ",", "3"}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "18"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "4"]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   SubscriptBox["a", 
    RowBox[{"5", ",", "3", ",", "4"}]]}], "-", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "12"]}], ")"}], " ", 
   SubscriptBox["a", 
    RowBox[{"5", ",", "4", ",", "3"}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "6"]], "+", 
  SubscriptBox["b", 
   RowBox[{"3", ",", "4", ",", "2"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "6"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.804601613797923*^9}},ExpressionUUID->"d08e6c69-7d4d-4df1-a81d-\
d6b73d873439"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033049297399673`*^9},ExpressionUUID->"06cf18ba-d4e8-407f-a6a8-\
f94f81616c27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N12"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304992950694*^9, 3.803304994622918*^9}, {
  3.8033051451276073`*^9, 
  3.803305145301896*^9}},ExpressionUUID->"a03458f2-c393-41f3-8b58-\
eeb8642b8250"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "10"]], "-", 
  SubscriptBox["a", 
   RowBox[{"2", ",", "3", ",", "4"}]], "-", 
  SubscriptBox["a", 
   RowBox[{"4", ",", "3", ",", "1"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "10"]], "+", 
  SubscriptBox["b", 
   RowBox[{"1", ",", "3", ",", "4"}]], "+", 
  SubscriptBox["b", 
   RowBox[{"4", ",", "3", ",", "2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "20"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.8046016225493727`*^9}},ExpressionUUID->"265fb78c-a252-4f57-9535-\
1ae11a1595f8"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304931891198*^9},ExpressionUUID->"4ef8c998-78fe-44d3-ac8f-\
d11c43af43d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N13"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803304996751007*^9, 3.803304997711073*^9}, {
  3.803305149991939*^9, 
  3.803305150173868*^9}},ExpressionUUID->"9a57f37a-3a1c-4784-b5a1-\
c589a272e02f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"4", ",", "4", ",", "3"}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "30"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "30"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "30"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "30"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "40"]], "+", 
  SubscriptBox["b", 
   RowBox[{"3", ",", "4", ",", "4"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "40"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.804601634743178*^9}},ExpressionUUID->"f8093a2f-9e34-45a5-8d44-\
e984c5f38b0c"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304933825695*^9},ExpressionUUID->"d1fd4685-8300-4d72-8d37-\
793db3c5c495"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N14"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803305000558833*^9, 3.803305001511065*^9}, {
  3.8033051539917603`*^9, 
  3.8033051543172092`*^9}},ExpressionUUID->"a11516fe-cad0-436a-b758-\
a5a7adfddf79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "4"}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "40"]], "+", 
  SubscriptBox["b", 
   RowBox[{"4", ",", "4", ",", "3"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "30"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "30"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "30"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "20"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "30"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "4"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "+", 
      SuperscriptBox["q", "16"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "40"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.80460164609286*^9}},ExpressionUUID->"83322b65-f776-45db-a666-\
9b7f2dd81f24"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304935627368*^9},ExpressionUUID->"bb9429c6-bfa6-41c1-8cec-\
9f9c1050bc8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N15"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803305003303123*^9, 3.803305004278686*^9}, {
  3.803305158616186*^9, 
  3.803305159030757*^9}},ExpressionUUID->"eb06fd4d-42ac-4b49-8e9b-\
36f18629df6f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "10"]], "-", 
  SubscriptBox["a", 
   RowBox[{"2", ",", "3", ",", "4"}]], "-", 
  SubscriptBox["a", 
   RowBox[{"4", ",", "3", ",", "2"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "10"], "+", 
    SuperscriptBox["q", "12"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], "2"], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "30"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "10"]], "+", 
  SubscriptBox["b", 
   RowBox[{"2", ",", "3", ",", "4"}]], "+", 
  SubscriptBox["b", 
   RowBox[{"4", ",", "3", ",", "2"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "3", ",", "4"}]]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "10"], "+", 
    SuperscriptBox["q", "12"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "3", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], "2"], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   RowBox[{
    SuperscriptBox["q", "30"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", "12"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.804601659141199*^9}},ExpressionUUID->"4b95910b-3680-4ac5-a19e-\
70ea7b873a69"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033049372106237`*^9},ExpressionUUID->"fd6db013-f225-4bc3-bb61-\
f21136d70ef3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N16"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803305006471225*^9, 3.803305008591799*^9}, {
  3.8033051635124273`*^9, 
  3.803305163662539*^9}},ExpressionUUID->"6d59568d-08a9-42b6-87df-\
be17cc8ec445"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "2", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"1", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "36"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "26"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"1", ",", "4", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"]}]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"2", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "34"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"2", ",", "4", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"4", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"4", ",", "4", ",", "1"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "-", 
  SubscriptBox["a", 
   RowBox[{"4", ",", "4", ",", "4"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      SuperscriptBox["q", "28"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "28"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       SuperscriptBox["q", "42"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       SuperscriptBox["q", "46"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "46"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       SuperscriptBox["q", "36"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       SuperscriptBox["q", "40"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "1", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "26"]}], "-", 
      SuperscriptBox["q", "28"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "30"]}]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "28"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       SuperscriptBox["q", "26"], "-", 
       SuperscriptBox["q", "28"], "-", 
       SuperscriptBox["q", "30"], "+", 
       SuperscriptBox["q", "32"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "2", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "42"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "26"], "+", 
      SuperscriptBox["q", "30"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       SuperscriptBox["q", "42"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       SuperscriptBox["q", "46"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "46"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       SuperscriptBox["q", "26"], "-", 
       SuperscriptBox["q", "28"], "-", 
       SuperscriptBox["q", "30"], "+", 
       SuperscriptBox["q", "32"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "2"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "42"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"59", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"82", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"94", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"103", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"111", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"107", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"105", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"95", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"75", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"51", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       SuperscriptBox["q", "46"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       SuperscriptBox["q", "54"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "58"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "40"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       SuperscriptBox["q", "6"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       SuperscriptBox["q", "36"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       SuperscriptBox["q", "40"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "26"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      SuperscriptBox["q", "24"], "+", 
      SuperscriptBox["q", "26"], "+", 
      SuperscriptBox["q", "30"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"59", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"82", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"94", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"103", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"111", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"107", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"105", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"95", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"75", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"71", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"51", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       SuperscriptBox["q", "46"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       SuperscriptBox["q", "54"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "58"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "4", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "40"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"59", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"78", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"94", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"106", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"104", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"99", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"98", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"86", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"58", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       SuperscriptBox["q", "66"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     SubscriptBox["a", 
      RowBox[{"5", ",", "5", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "22"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"1", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "36"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"1", ",", "4", ",", "4"}]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    SuperscriptBox["q", "14"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"2", ",", "4", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"], "-", 
      SuperscriptBox["q", "10"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "2", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "2", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"]}]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"4", ",", "3", ",", "2"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "34"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       SuperscriptBox["q", "18"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"4", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "16"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "26"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "4", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"4", ",", "4", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  SubscriptBox["b", 
   RowBox[{"4", ",", "4", ",", "4"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       SuperscriptBox["q", "42"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       SuperscriptBox["q", "48"], "-", 
       SuperscriptBox["q", "50"], "+", 
       SuperscriptBox["q", "52"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "1", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "50"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "22"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "1", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       SuperscriptBox["q", "40"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "2", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "50"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "2", ",", "4"}]]}], 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       SuperscriptBox["q", "42"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "44"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "46"]}], "+", 
       SuperscriptBox["q", "48"], "-", 
       SuperscriptBox["q", "50"], "+", 
       SuperscriptBox["q", "52"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "50"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       SuperscriptBox["q", "40"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "42"]}]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "2"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "50"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"61", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"61", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "58"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "3", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "40"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "22"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "24"]}], "+", 
      SuperscriptBox["q", "26"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "1"}]]}], 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "18"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      SuperscriptBox["q", "24"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "4", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"61", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"61", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       SuperscriptBox["q", "58"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "4", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "40"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "14"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "16"], "-", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "5", ",", "1"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "30"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "2"}]]}], 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "+", 
      SuperscriptBox["q", "14"]}], ")"}]}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "4"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"39", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       RowBox[{"59", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"78", " ", 
        SuperscriptBox["q", "18"]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"94", " ", 
        SuperscriptBox["q", "22"]}], "-", 
       RowBox[{"106", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"104", " ", 
        SuperscriptBox["q", "26"]}], "-", 
       RowBox[{"99", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"98", " ", 
        SuperscriptBox["q", "30"]}], "-", 
       RowBox[{"86", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["q", "34"]}], "-", 
       RowBox[{"58", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["q", "38"]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["q", "42"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["q", "44"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "46"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "48"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "50"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "52"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "54"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["q", "56"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "58"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "60"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "62"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "64"]}], "+", 
       SuperscriptBox["q", "66"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "5", ",", "3"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "56"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "10"], "+", 
       SuperscriptBox["q", "12"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "6"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "10"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "16"]}], "-", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["q", "20"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "24"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["q", "28"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["q", "32"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "36"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "40"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "42"]}], "+", 
       SuperscriptBox["q", "44"]}], ")"}], " ", 
     SubscriptBox["b", 
      RowBox[{"5", ",", "5", ",", "4"}]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "22"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "-", 
       SuperscriptBox["q", "8"], "+", 
       SuperscriptBox["q", "10"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "14"]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.8046016677650757`*^9}},ExpressionUUID->"b5a1b823-b5db-4b9e-b1ed-\
cd1259b76824"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304939011278*^9},ExpressionUUID->"dc3d52f6-efad-4240-b5cb-\
f52cd20c8236"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N17"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.803305010695368*^9, 3.8033050120073643`*^9}, {
  3.80330517286512*^9, 
  3.803305173128797*^9}},ExpressionUUID->"362777d7-49da-410e-b1ef-\
1a16e931ffd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"3", ",", "4", ",", "3"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "16"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  SubscriptBox["b", 
   RowBox[{"3", ",", "4", ",", "3"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "16"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.804601677053897*^9}},ExpressionUUID->"897bcc4c-75da-47e9-9b1b-\
2f5c5d69c4b7"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.803304940546012*^9},ExpressionUUID->"2d6b7eba-1352-4aba-a6af-\
df9488c558b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N18"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033050135754337`*^9, 3.803305017511882*^9}, {
  3.803305176729241*^9, 
  3.803305177013804*^9}},ExpressionUUID->"c69dba83-5478-4116-a6e9-\
bd0671ee07bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["a", 
    RowBox[{"1", ",", "4", ",", "3"}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "1", ",", "3"}]]}], 
   SuperscriptBox["q", "16"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "2", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "1"}]]}], 
   SuperscriptBox["q", "16"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "3", ",", "2"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox[
   SubscriptBox["a", 
    RowBox[{"5", ",", "3", ",", "4"}]], 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox[
   SubscriptBox["a", 
    RowBox[{"5", ",", "4", ",", "3"}]], 
   SuperscriptBox["q", "6"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["a", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]], "+", 
  SubscriptBox["b", 
   RowBox[{"3", ",", "4", ",", "1"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "12"]}], ")"}], " ", 
    SubscriptBox["b", 
     RowBox[{"5", ",", "5", ",", "3"}]]}], 
   SuperscriptBox["q", "20"]]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.804601687771142*^9}},ExpressionUUID->"6cd76bdd-97ca-48a4-adc4-\
6500158e8436"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8033049423633633`*^9},ExpressionUUID->"1f86dd53-cdbf-492d-be5a-\
fb0398702066"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Relation", " ", "N19"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8033050204796886`*^9, 3.803305021624352*^9}, {
  3.803305183089285*^9, 
  3.803305183503731*^9}},ExpressionUUID->"89ce997d-ff05-419c-83a9-\
eab802c3ce36"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["b", 
   RowBox[{"4", ",", "3", ",", "3"}]], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", "q", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"], "-", 
        SuperscriptBox["q", "5"], "+", 
        SuperscriptBox["q", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "5"], "+", 
        SuperscriptBox["q", "6"]}], ")"}], " ", 
      SubscriptBox["a", 
       RowBox[{"3", ",", "3", ",", "4"}]]}], "+", 
     RowBox[{
      RowBox[{"1", "/", 
       SuperscriptBox["q", "19"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "12"]}], ")"}], " ", 
       SubscriptBox["a", 
        RowBox[{"5", ",", "5", ",", "3"}]]}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", 
       SuperscriptBox["q", "9"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "6"], "-", 
         SuperscriptBox["q", "10"], "+", 
         SuperscriptBox["q", "12"]}], ")"}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "1", ",", "3"}]]}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", 
       SuperscriptBox["q", "9"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "6"], "-", 
         SuperscriptBox["q", "10"], "+", 
         SuperscriptBox["q", "12"]}], ")"}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "2", ",", "3"}]]}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", 
       SuperscriptBox["q", "9"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "6"], "-", 
         SuperscriptBox["q", "10"], "+", 
         SuperscriptBox["q", "12"]}], ")"}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "3", ",", "1"}]]}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", 
       SuperscriptBox["q", "9"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "6"], "-", 
         SuperscriptBox["q", "10"], "+", 
         SuperscriptBox["q", "12"]}], ")"}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "3", ",", "2"}]]}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", "q", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"], "-", 
        SuperscriptBox["q", "5"], "+", 
        SuperscriptBox["q", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "5"], "+", 
        SuperscriptBox["q", "6"]}], ")"}], " ", 
      SubscriptBox["b", 
       RowBox[{"5", ",", "3", ",", "4"}]]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", "q", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"], "-", 
        SuperscriptBox["q", "5"], "+", 
        SuperscriptBox["q", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "5"], "+", 
        SuperscriptBox["q", "6"]}], ")"}], " ", 
      SubscriptBox["b", 
       RowBox[{"5", ",", "4", ",", "3"}]]}], "-", 
     RowBox[{
      RowBox[{"1", "/", 
       SuperscriptBox["q", "19"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "q", "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "q", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q", "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "3"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "12"]}], ")"}], " ", 
       SubscriptBox["b", 
        RowBox[{"5", ",", "5", ",", "3"}]]}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "14"], " ", "q", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "14"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "4"]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "q", "+", 
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q", "+", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "3"], "+", 
        SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", "5"], "+", 
       SuperscriptBox["q", "6"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "5"], "+", 
       SuperscriptBox["q", "6"]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.804503564173993*^9, 3.804503576760107*^9}, {
   3.804503798640711*^9, 3.804503804481575*^9}, {3.804504310695553*^9, 
   3.8045043159910707`*^9}, {3.804504661853031*^9, 3.804504674192473*^9}, {
   3.8045047043067017`*^9, 3.804504720062621*^9}, {3.804505716656013*^9, 
   3.8045057199120007`*^9}, {3.804507393567193*^9, 3.804507400501521*^9}, 
   3.8045077657434063`*^9, {3.8045081944621696`*^9, 3.804508228639464*^9}, {
   3.8045082672928467`*^9, 3.804508309845839*^9}, 3.804508463225162*^9, 
   3.804601452790512*^9, {3.804601516830978*^9, 
   3.804601700255415*^9}},ExpressionUUID->"e52be6c9-10c5-441c-b287-\
ffbbfe213e6d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1012, 615},
WindowMargins->{{Automatic, 632}, {Automatic, 197}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 690, 13, 81, "Subsection",ExpressionUUID->"cb6d1a16-8101-42f3-8550-9652baf057c6"],
Cell[CellGroupData[{
Cell[1294, 39, 316, 6, 30, "Input",ExpressionUUID->"a7dda26a-2d72-4709-bd8f-08de7b9885cb"],
Cell[1613, 47, 72385, 2255, 2336, "Output",ExpressionUUID->"592dfa80-a38d-4d40-901e-3b0ad0cfdb9b"]
}, Open  ]],
Cell[74013, 2305, 149, 3, 52, "Input",ExpressionUUID->"85f0674c-4167-460f-9a8e-2951b707941d"],
Cell[CellGroupData[{
Cell[74187, 2312, 269, 6, 30, "Input",ExpressionUUID->"c754f88a-f07f-48fc-9382-eb99ba1e58f5"],
Cell[74459, 2320, 77259, 2370, 2389, "Output",ExpressionUUID->"12ec56ce-52f2-44d7-9117-ab1f21f7b313"]
}, Open  ]],
Cell[151733, 4693, 147, 3, 52, "Input",ExpressionUUID->"7cbbc1b8-0dc4-44f7-ab5a-e2a6ff0d37cb"],
Cell[CellGroupData[{
Cell[151905, 4700, 271, 6, 30, "Input",ExpressionUUID->"3bdfe312-83fe-4af5-82de-a10ee7dd40b1"],
Cell[152179, 4708, 3274, 96, 159, "Output",ExpressionUUID->"1767796b-4c27-4775-9052-fac7b3e50cb0"]
}, Open  ]],
Cell[155468, 4807, 149, 3, 52, "Input",ExpressionUUID->"dc018a6f-7bd4-433c-8d23-7dc5e01587d6"],
Cell[CellGroupData[{
Cell[155642, 4814, 269, 6, 30, "Input",ExpressionUUID->"80047b2f-b47a-4a3f-9940-0016d7489b03"],
Cell[155914, 4822, 34811, 1105, 1435, "Output",ExpressionUUID->"ec5160bc-733d-4ada-b782-69ba107f97e9"]
}, Open  ]],
Cell[190740, 5930, 147, 3, 52, "Input",ExpressionUUID->"604fe3ec-8b6f-4a61-8dc6-34c013cfd90b"],
Cell[CellGroupData[{
Cell[190912, 5937, 271, 6, 30, "Input",ExpressionUUID->"69df2348-0447-4a88-9e4e-2490f0f46d32"],
Cell[191186, 5945, 3805, 120, 159, "Output",ExpressionUUID->"2dec6999-5146-4b38-8db8-eb025c60ac63"]
}, Open  ]],
Cell[195006, 6068, 144, 2, 52, "Input",ExpressionUUID->"fd8f0d17-8f3d-4817-8d36-c884b76cafd5"],
Cell[CellGroupData[{
Cell[195175, 6074, 268, 6, 30, "Input",ExpressionUUID->"1f144416-23af-4695-a915-4dc5215152e2"],
Cell[195446, 6082, 58408, 1814, 1968, "Output",ExpressionUUID->"d7c363ec-ccd2-4b13-8559-f39e6b8abf06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253891, 7901, 360, 7, 52, "Input",ExpressionUUID->"f0e0f3b7-6bef-43d7-9acc-35542ac4b575"],
Cell[254254, 7910, 7861, 246, 270, "Output",ExpressionUUID->"983dc9bd-24cb-4d5d-ba96-ce6ff4a84748"]
}, Open  ]],
Cell[262130, 8159, 170, 3, 52, "Input",ExpressionUUID->"b765e69e-39b8-4caf-bed9-d33386bba023"],
Cell[CellGroupData[{
Cell[262325, 8166, 269, 6, 30, "Input",ExpressionUUID->"1ef28f9e-6cd2-4d40-a0a3-63567e9dd467"],
Cell[262597, 8174, 36399, 1158, 1583, "Output",ExpressionUUID->"963509e3-ded4-4055-85aa-831c7581a322"]
}, Open  ]],
Cell[299011, 9335, 147, 3, 52, "Input",ExpressionUUID->"462ec530-d8e0-4ccc-823e-4db4f7f28927"],
Cell[CellGroupData[{
Cell[299183, 9342, 266, 6, 30, "Input",ExpressionUUID->"32ba9fdd-86ff-4c9e-8a45-d93bf5091366"],
Cell[299452, 9350, 5029, 156, 209, "Output",ExpressionUUID->"0cf558b9-cc02-4262-92ec-67aa1b91fdcb"]
}, Open  ]],
Cell[304496, 9509, 147, 3, 52, "Input",ExpressionUUID->"5af0708f-f483-4bbd-b2e3-3f6da3259058"],
Cell[CellGroupData[{
Cell[304668, 9516, 321, 6, 30, "Input",ExpressionUUID->"ed63b8a4-9ac3-4799-8503-88a830b7f22e"],
Cell[304992, 9524, 51411, 1611, 1788, "Output",ExpressionUUID->"d812ae1d-f583-4ca4-a46e-6dc256309827"]
}, Open  ]],
Cell[356418, 11138, 147, 3, 52, "Input",ExpressionUUID->"8c6e7939-9c16-4d0b-8c01-80670e2ec649"],
Cell[CellGroupData[{
Cell[356590, 11145, 270, 6, 30, "Input",ExpressionUUID->"65b4127c-2a3c-41b6-b371-ed7c3312c973"],
Cell[356863, 11153, 5027, 156, 209, "Output",ExpressionUUID->"d08e6c69-7d4d-4df1-a81d-d6b73d873439"]
}, Open  ]],
Cell[361905, 11312, 149, 3, 52, "Input",ExpressionUUID->"06cf18ba-d4e8-407f-a6a8-f94f81616c27"],
Cell[CellGroupData[{
Cell[362079, 11319, 270, 6, 30, "Input",ExpressionUUID->"a03458f2-c393-41f3-8b58-eeb8642b8250"],
Cell[362352, 11327, 3555, 105, 159, "Output",ExpressionUUID->"265fb78c-a252-4f57-9535-1ae11a1595f8"]
}, Open  ]],
Cell[365922, 11435, 147, 3, 52, "Input",ExpressionUUID->"4ef8c998-78fe-44d3-ac8f-d11c43af43d8"],
Cell[CellGroupData[{
Cell[366094, 11442, 268, 6, 30, "Input",ExpressionUUID->"9a57f37a-3a1c-4784-b5a1-c589a272e02f"],
Cell[366365, 11450, 6171, 192, 309, "Output",ExpressionUUID->"f8093a2f-9e34-45a5-8d44-e984c5f38b0c"]
}, Open  ]],
Cell[372551, 11645, 147, 3, 52, "Input",ExpressionUUID->"d1fd4685-8300-4d72-8d37-793db3c5c495"],
Cell[CellGroupData[{
Cell[372723, 11652, 272, 6, 30, "Input",ExpressionUUID->"a11516fe-cad0-436a-b758-a5a7adfddf79"],
Cell[372998, 11660, 6170, 192, 309, "Output",ExpressionUUID->"83322b65-f776-45db-a666-9b7f2dd81f24"]
}, Open  ]],
Cell[379183, 11855, 147, 3, 52, "Input",ExpressionUUID->"bb9429c6-bfa6-41c1-8cec-9f9c1050bc8f"],
Cell[CellGroupData[{
Cell[379355, 11862, 268, 6, 30, "Input",ExpressionUUID->"eb06fd4d-42ac-4b49-8e9b-36f18629df6f"],
Cell[379626, 11870, 8513, 267, 320, "Output",ExpressionUUID->"4b95910b-3680-4ac5-a19e-70ea7b873a69"]
}, Open  ]],
Cell[388154, 12140, 149, 3, 52, "Input",ExpressionUUID->"fd6db013-f225-4bc3-bb61-f21136d70ef3"],
Cell[CellGroupData[{
Cell[388328, 12147, 270, 6, 30, "Input",ExpressionUUID->"6d59568d-08a9-42b6-87df-be17cc8ec445"],
Cell[388601, 12155, 102331, 3157, 2931, "Output",ExpressionUUID->"b5a1b823-b5db-4b9e-b1ed-cd1259b76824"]
}, Open  ]],
Cell[490947, 15315, 147, 3, 52, "Input",ExpressionUUID->"dc3d52f6-efad-4240-b5cb-f52cd20c8236"],
Cell[CellGroupData[{
Cell[491119, 15322, 269, 6, 30, "Input",ExpressionUUID->"362777d7-49da-410e-b1ef-1a16e931ffd9"],
Cell[491391, 15330, 1939, 54, 60, "Output",ExpressionUUID->"897bcc4c-75da-47e9-9b1b-2f5c5d69c4b7"]
}, Open  ]],
Cell[493345, 15387, 147, 3, 52, "Input",ExpressionUUID->"2d6b7eba-1352-4aba-a6af-df9488c558b4"],
Cell[CellGroupData[{
Cell[493517, 15394, 270, 6, 30, "Input",ExpressionUUID->"c69dba83-5478-4116-a6e9-bd0671ee07bb"],
Cell[493790, 15402, 3805, 120, 159, "Output",ExpressionUUID->"6cd76bdd-97ca-48a4-adc4-6500158e8436"]
}, Open  ]],
Cell[497610, 15525, 149, 3, 52, "Input",ExpressionUUID->"1f86dd53-cdbf-492d-be5a-fb0398702066"],
Cell[CellGroupData[{
Cell[497784, 15532, 270, 6, 30, "Input",ExpressionUUID->"89ce997d-ff05-419c-83a9-eab802c3ce36"],
Cell[498057, 15540, 21562, 609, 492, "Output",ExpressionUUID->"e52be6c9-10c5-441c-b287-ffbbfe213e6d"]
}, Open  ]]
}, Open  ]]
}
]
*)


